Rotating and swirling binary black hole system balanced by its gravitational spin-spin interaction

We present the first exact and analytical solution in General Relativity describing an equilibrium configuration for two stationary black holes. The metric models two collinear extremal Kerr black holes immersed in an external and back-reacting rotating tidal drag. The gravitational attraction is balanced by the repulsive gravitational spin-spin interaction generated by the interplay between black holes angular momenta and the rotational background. The new solution is built by embedding the double Kerr metric into a swirling universe by means of the Ehlers transformation. The geometry is completely regular outside the event horizons. Thermodynamic properties of the binary black hole system are studied, the Smarr law, the first law and the Christodoulou-Ruffini formulas are verified. Microscopic degrees of freedom of the entropy are computed from the dual CFT living on the boundary of the near horizon geometries.

==> Swirling-Binary-Extr-Kerr-public.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    220254,       5744]
NotebookOptionsPosition[    217503,       5698]
NotebookOutlinePosition[    217937,       5715]
CellTagsIndexPosition[    217894,       5712]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
     StyleBox["Rotating",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox["and",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox["Swirling",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox["Black",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox["Hole",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox[" ",
      FontSize->16,
      FontWeight->"Bold"], 
     StyleBox["Binary",
      FontSize->16,
      FontWeight->"Bold"], " ", 
     StyleBox[
      RowBox[{"(", 
       RowBox[{"2", " ", "Extremal", " ", "Kerr"}], ")"}],
      FontSize->14,
      FontWeight->"Bold"], " ", "\[CapitalDelta]\[CurlyPhi]"}], "=", "1"}], 
   "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"<<", "EDCRGTCcode.m"}]}]], "Input",
 CellChangeTimes->{
  3.931016578503284*^9, {3.9407731940807*^9, 3.940773222181747*^9}, {
   3.940773287439913*^9, 3.940773310122527*^9}, {3.948365184016551*^9, 
   3.948365184400469*^9}, {3.948365269623413*^9, 3.9483653764130287`*^9}, {
   3.948365437442814*^9, 3.9483654423978987`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d14ff021-d11b-445e-b6c7-f7f8571319dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtt", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], 
     RowBox[{"f1m", "[", 
      RowBox[{"x", ",", "y"}], "]"}]]}], "-", 
   RowBox[{
    RowBox[{"f1m", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "*", 
    SuperscriptBox[
     RowBox[{"\[Omega]1m", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gxx", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "2"], "*", 
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], "*", 
     RowBox[{"e2\[Gamma]m", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], "*", 
     RowBox[{"f1m", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gyy", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["k", "2"], "*", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}], "*", 
    RowBox[{"e2\[Gamma]m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], "*", 
    RowBox[{"f1m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"f1m", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gt\[Phi]", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f1m", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "*", 
   RowBox[{"\[Omega]1m", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9292471078084693`*^9, 3.929247270864542*^9}, {
   3.929247304780116*^9, 3.9292473538735037`*^9}, {3.9292477745644407`*^9, 
   3.929247895079814*^9}, {3.9292480375945024`*^9, 3.9292480530610466`*^9}, {
   3.929248118033101*^9, 3.9292481750458293`*^9}, {3.92924888167465*^9, 
   3.9292488936279325`*^9}, {3.9293331713488274`*^9, 
   3.9293334134888306`*^9}, {3.929614963789959*^9, 3.929614975867691*^9}, {
   3.929615013783409*^9, 3.9296150174707885`*^9}, 3.929615131356207*^9, {
   3.9308501898204026`*^9, 3.9308502744923325`*^9}, {3.9308503045194044`*^9, 
   3.930850379349722*^9}, {3.9308504140089855`*^9, 3.930850444909932*^9}, {
   3.9308528956334486`*^9, 3.930852911276789*^9}, {3.9308546579361506`*^9, 
   3.930854661935747*^9}, {3.9308550568217325`*^9, 3.930855088429573*^9}, {
   3.930855185766672*^9, 3.930855187616949*^9}, {3.9309110581080217`*^9, 
   3.930911110242915*^9}, 3.9309113014292316`*^9, {3.9309118296071987`*^9, 
   3.9309118435007095`*^9}, 3.930911879092883*^9, {3.9309119101027594`*^9, 
   3.9309119247528496`*^9}, {3.930914529808158*^9, 3.930914609603905*^9}, {
   3.939726735301919*^9, 3.939726765284918*^9}, {3.94077340828686*^9, 
   3.940773441756256*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c7b8bf98-ec00-4d90-b041-2b9014241581"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gtt", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "0", ",", "0", ",", 
        RowBox[{"gt\[Phi]", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"gxx", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"gyy", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gt\[Phi]", "[", 
         RowBox[{"x", ",", "y"}], "]"}], ",", "0", ",", "0", ",", 
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"simpRules", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"TrigRules", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], 
         "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
          RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "//", "Timing"}]}], "Input",
 CellChangeTimes->{{3.929248081843532*^9, 3.9292481094877796`*^9}, {
  3.929248199144661*^9, 3.9292482209859347`*^9}, {3.9296176875548143`*^9, 
  3.9296176939452295`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1e6e6850-6036-4743-beaa-7efea2be3f23"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], 
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]]}], "-", 
         RowBox[{
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], "0", "0", 
        RowBox[{
         RowBox[{"f1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"\[Omega]1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", "y"}], ")"}], " ", 
           RowBox[{"e2\[Gamma]m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}]]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], " ", 
          RowBox[{"e2\[Gamma]m", "[", 
           RowBox[{"x", ",", "y"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], " ", 
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}]}]], "0"},
       {
        RowBox[{
         RowBox[{"f1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"\[Omega]1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], "0", "0", 
        RowBox[{"-", 
         RowBox[{"f1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{-$CellContext`k^2 (-1 + $CellContext`x^2) (-1 + \
$CellContext`y^2)/$CellContext`f1m[$CellContext`x, $CellContext`y] - \
$CellContext`f1m[$CellContext`x, $CellContext`y] \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y]^2, 0, 
      0, $CellContext`f1m[$CellContext`x, $CellContext`y] $CellContext`\
\[Omega]1m[$CellContext`x, $CellContext`y]}, {
     0, -$CellContext`k^2 (-1 + $CellContext`x)^(-1) (
        1 + $CellContext`x)^(-1) ($CellContext`x - $CellContext`y) \
($CellContext`x + $CellContext`y) $CellContext`e2\[Gamma]m[$CellContext`x, \
$CellContext`y]/$CellContext`f1m[$CellContext`x, $CellContext`y], 0, 0}, {
     0, 0, $CellContext`k^2 ($CellContext`x - $CellContext`y) (-1 + \
$CellContext`y)^(-1) (
        1 + $CellContext`y)^(-1) ($CellContext`x + $CellContext`y) \
$CellContext`e2\[Gamma]m[$CellContext`x, \
$CellContext`y]/$CellContext`f1m[$CellContext`x, $CellContext`y], 
      0}, {$CellContext`f1m[$CellContext`x, $CellContext`y] $CellContext`\
\[Omega]1m[$CellContext`x, $CellContext`y], 0, 
      0, -$CellContext`f1m[$CellContext`x, $CellContext`y]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365640922043*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"60eefc08-3392-40f5-8919-08bc2c576153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"d", "[", "x", "]"}], "2"], " ", 
        RowBox[{"e2\[Gamma]m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"d", "[", "y", "]"}], "2"], " ", 
       RowBox[{"e2\[Gamma]m", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"f1m", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}]], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      RowBox[{"f1m", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"f1m", "[", 
       RowBox[{"x", ",", "y"}], "]"}], " ", 
      RowBox[{"\[Omega]1m", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"d", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], "-", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"f1m", "[", 
       RowBox[{"x", ",", "y"}], "]"}]]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`k^2 (-1 + $CellContext`x^2)^(-1) ($CellContext`x^2 - \
$CellContext`y^2) $CellContext`d[$CellContext`x]^2 \
$CellContext`e2\[Gamma]m[$CellContext`x, \
$CellContext`y]/$CellContext`f1m[$CellContext`x, $CellContext`y] + \
$CellContext`k^2 ($CellContext`x^2 - $CellContext`y^2) (-1 + \
$CellContext`y^2)^(-1) $CellContext`d[$CellContext`y]^2 $CellContext`e2\
\[Gamma]m[$CellContext`x, $CellContext`y]/$CellContext`f1m[$CellContext`x, \
$CellContext`y] - $CellContext`d[$CellContext`\[Phi]]^2 \
$CellContext`f1m[$CellContext`x, $CellContext`y] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`f1m[$CellContext`x, $CellContext`y] \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y] - \
$CellContext`d[$CellContext`t]^2 $CellContext`f1m[$CellContext`x, \
$CellContext`y]^(-1) ($CellContext`k^2 - $CellContext`k^2 $CellContext`x^2 - \
$CellContext`k^2 $CellContext`y^2 + $CellContext`k^2 $CellContext`x^2 \
$CellContext`y^2 + $CellContext`f1m[$CellContext`x, $CellContext`y]^2 \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y]^2), 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365640956416*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"38334ad1-4dc1-46b9-81e0-1a7ef12bd511"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Omega]1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"e2\[Gamma]m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}]]}], "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}]}], 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{"e2\[Gamma]m", "[", 
           RowBox[{"x", ",", "y"}], "]"}]}]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], " ", 
           RowBox[{"\[Omega]1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "2"], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"f1m", "[", 
            RowBox[{"x", ",", "y"}], "]"}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{-$CellContext`k^(-2) (-1 + $CellContext`x^2)^(-1) (-1 + \
$CellContext`y^2)^(-1) $CellContext`f1m[$CellContext`x, $CellContext`y], 0, 
      0, -$CellContext`k^(-2) (-1 + $CellContext`x^2)^(-1) (-1 + \
$CellContext`y^2)^(-1) $CellContext`f1m[$CellContext`x, $CellContext`y] \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y]}, {
     0, -$CellContext`k^(-2) (-1 + $CellContext`x^2) ($CellContext`x^2 - \
$CellContext`y^2)^(-1) $CellContext`e2\[Gamma]m[$CellContext`x, \
$CellContext`y]^(-1) $CellContext`f1m[$CellContext`x, $CellContext`y], 0, 
      0}, {0, 0, $CellContext`k^(-2) ($CellContext`x^2 - \
$CellContext`y^2)^(-1) (-1 + $CellContext`y^2) \
$CellContext`e2\[Gamma]m[$CellContext`x, $CellContext`y]^(-1) \
$CellContext`f1m[$CellContext`x, $CellContext`y], 
      0}, {-$CellContext`k^(-2) (-1 + $CellContext`x^2)^(-1) (-1 + \
$CellContext`y^2)^(-1) $CellContext`f1m[$CellContext`x, $CellContext`y] \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y], 0, 
      0, -$CellContext`k^(-2) (-1 + $CellContext`x^2)^(-1) (-1 + \
$CellContext`y^2)^(-1) $CellContext`f1m[$CellContext`x, $CellContext`y]^(-1) \
($CellContext`k^2 - $CellContext`k^2 $CellContext`x^2 - $CellContext`k^2 \
$CellContext`y^2 + $CellContext`k^2 $CellContext`x^2 $CellContext`y^2 + \
$CellContext`f1m[$CellContext`x, $CellContext`y]^2 \
$CellContext`\[Omega]1m[$CellContext`x, $CellContext`y]^2)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365640995274*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f93de344-418e-45a5-ac9b-79e682f4305d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.03607300000000002`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.03607300000000002, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365640997346*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1fbe50fa-8df8-43b5-82d4-4f8c3ccafc0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.04462199999999994`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.04462199999999994, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.9483656410332327`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"97c244f3-a025-4954-b64d-2c8b0891a794"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "1.4613209999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 1.4613209999999999`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.9483656424689703`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ddfc9be7-131a-4d84-bf46-836cb333360e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "4.981950999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 4.981950999999999, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365647444841*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"6e00eea5-12c8-4eb2-a067-9fe498c08158"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "1.5727349999999998`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 1.5727349999999998`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365649016424*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"9d1bcff0-9f42-4678-8c73-f65a43f0a89e"],

Cell[BoxData[
 StyleBox["\<\"Weyl tensor not computed\"\>",
  StripOnInput->False,
  FontSize->16,
  FontSlant->"Italic",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.9483656490177803`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"781a2116-28f2-4fa0-8f35-3bf960f26db8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "1.7512399999999992`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 1.7512399999999992`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365650766114*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c4bff328-8db9-4301-9908-d3ed84a81d20"],

Cell[BoxData["\<\"All tasks completed in 9.86831 seconds\"\>"], "Print",
 CellChangeTimes->{3.930850488458421*^9, 3.9308529286344604`*^9, 
  3.9308529708263955`*^9, 3.9308546683486996`*^9, 3.930854819615652*^9, 
  3.930855225939913*^9, 3.9309119326872587`*^9, 3.930916572472398*^9, 
  3.9310165851165*^9, 3.93609112631392*^9, 3.93652144969347*^9, 
  3.936596569109722*^9, 3.937660434907693*^9, 3.939304799209714*^9, 
  3.9393057947913857`*^9, 3.939306114904207*^9, 3.93932917040174*^9, 
  3.939418291885766*^9, 3.939472070432184*^9, 3.93972586412105*^9, 
  3.9397267773588753`*^9, 3.940201607510315*^9, 3.940290318459362*^9, 
  3.940773318539097*^9, 3.947837875633165*^9, 3.9483651947893753`*^9, 
  3.948365650800527*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b3d4f669-920d-4b20-a52a-141607c09c18"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.86854`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.930854849077325*^9, 3.9308552538453474`*^9, 
  3.9309119423130445`*^9, 3.930916584955031*^9, 3.931016597500657*^9, 
  3.936091138376781*^9, 3.936521457496996*^9, 3.936596576559074*^9, 
  3.937660442244804*^9, 3.9393048068028107`*^9, 3.939305799407055*^9, 
  3.9393061228905067`*^9, 3.939329177941132*^9, 3.9394182991942453`*^9, 
  3.939472077802762*^9, 3.939725871700911*^9, 3.939726781313897*^9, 
  3.940201616078212*^9, 3.940290327094181*^9, 3.9407733270208073`*^9, 
  3.947837883462483*^9, 3.948365205511869*^9, 3.948365650801909*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ace3a853-c4ed-4c44-bec1-39fa131ce726"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SimpEUd", "=", 
  RowBox[{"FullSimplify", "[", "EUd", "]"}]}]], "Input",
 CellChangeTimes->{{3.929612655078889*^9, 3.9296127049721937`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b4c4a26e-f77c-454e-8bee-348f820fb4db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["e2\[Gamma]m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["e2\[Gamma]m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"e2\[Gamma]m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
            RowBox[{"\[Omega]1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
            RowBox[{"\[Omega]1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Omega]1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Omega]1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Omega]1m", "[", 
                RowBox[{"x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1m", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1m", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "y"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "y"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Omega]1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"x", ",", "y"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"e2\[Gamma]m", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"f1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["e2\[Gamma]m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"x", ",", "y"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", "y", " ", 
              RowBox[{
               SuperscriptBox["e2\[Gamma]m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], " ", 
           RowBox[{"e2\[Gamma]m", "[", 
            RowBox[{"x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f1m", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f1m", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"e2\[Gamma]m", "[", 
         RowBox[{"x", ",", "y"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"f1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Omega]1m", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Omega]1m", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"e2\[Gamma]m", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
       RowBox[{"f1m", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["k", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", "y", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f1m", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["f1m", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]1m", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]1m", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"x", ",", "y"}], "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"\[Omega]1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"f1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["f1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Omega]1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "y", " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]1m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
         RowBox[{"\[Omega]1m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Omega]1m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"\[Omega]1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["y", "2"]}], ")"}]}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"e2\[Gamma]m", "[", 
         RowBox[{"x", ",", "y"}], "]"}], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["e2\[Gamma]m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["e2\[Gamma]m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"f1m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["e2\[Gamma]m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"e2\[Gamma]m", "[", 
           RowBox[{"x", ",", "y"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["f1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["f1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
            RowBox[{"\[Omega]1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{"f1m", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "y", " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "+", 
              RowBox[{"2", " ", "x", " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["f1m", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"f1m", "[", 
              RowBox[{"x", ",", "y"}], "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Omega]1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Omega]1m", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Omega]1m", "[", 
                RowBox[{"x", ",", "y"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1m", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Omega]1m", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"x", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"e2\[Gamma]m", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "3"], " ", 
        RowBox[{"f1m", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.939726786644526*^9, 3.9402016218284893`*^9, 
  3.940290332834013*^9, 3.940773332494379*^9, 3.9478378886190157`*^9, 
  3.94836521202906*^9, 3.9483656560090847`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"f8fa7cc2-de50-49e8-9c05-920b1fa6737d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"e2\[Gamma]m", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", "\[Alpha]"}]}], ")"}], 
         "2"]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"x", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
               "\[Alpha]"}]}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"2", " ", "b", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "c", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", "y"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}], " ", "\[Alpha]"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "2"], "-", 
                 SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]}], ")"}], 
        "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "+", "y"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[Alpha]", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", 
              SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"38f6d39c-8d37-4de7-862c-bb084e25ec9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]1m", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4"}], "*", "y", "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "M"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "+", "M"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["M", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"j", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["M", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["M", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "x"}], ")"}], " ", "x"}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "8"], "+", 
                SuperscriptBox["M", "8"]}], ")"}], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   SuperscriptBox["x", "6"]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "8"], "-", 
                SuperscriptBox["M", "8"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                SuperscriptBox["x", "6"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["M", "6"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["y", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["y", "8"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"428", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["M", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "4"], "-", 
                SuperscriptBox["M", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "189"}], "+", 
                   RowBox[{"68", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "4"], "+", 
                SuperscriptBox["M", "4"]}], ")"}], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["y", "8"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"267", "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "a"], "2", " ", 
        SuperscriptBox["j", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["M", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "12"], "-", 
             SuperscriptBox["M", "12"]}], ")"}], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["x", "6"]}], "+", 
             SuperscriptBox["x", "8"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "12"], "+", 
             SuperscriptBox["M", "12"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["M", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "41"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             RowBox[{"215", " ", 
              SuperscriptBox["y", "4"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["y", "6"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["y", "8"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "69"}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"111", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["y", "6"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "513"}], "-", 
                RowBox[{"186", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"99", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "8"], "+", 
                SuperscriptBox["M", "8"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"41", "-", 
                RowBox[{"84", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"246", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"404", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"166", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"68", " ", 
                    SuperscriptBox["x", "6"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x", "8"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox["x", "6"]}], "+", 
                   SuperscriptBox["x", "8"]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["a", "8"]}], "+", 
                SuperscriptBox["M", "8"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "9"], "+", 
                RowBox[{"5", " ", "x", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43", "+", 
                   RowBox[{"50", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   SuperscriptBox["y", "4"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   SuperscriptBox["y", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["M", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "4"], "-", 
                SuperscriptBox["M", "4"]}], ")"}], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"45", "-", 
                RowBox[{"332", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"156", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"29", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"32", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "4"], "+", 
                SuperscriptBox["M", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"63", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "-", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   SuperscriptBox["y", "6"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   SuperscriptBox["y", "6"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"219", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"42", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   SuperscriptBox["y", "8"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "M"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "M"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["M", "12"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "12"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["M", "8"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"9", " ", "x"}]}], ")"}], " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "8"]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"100", " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["y", "8"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"78", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "-", 
               SuperscriptBox["M", "4"]}], ")"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "6"]}], "-", 
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "4"], "+", 
               SuperscriptBox["M", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["x", "8"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["x", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "70"}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"228", "+", 
                  RowBox[{"768", " ", 
                   SuperscriptBox["y", "2"]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["y", "2"]}], "+", 
                  SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.93972680627424*^9, 3.948365633578947*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"0a22bf7b-21b5-46ff-b5d4-8f23cca0e1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1m", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "-", "M"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "M"}], ")"}], "2"]}]]}], 
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["M", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"10", " ", "x"}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x", "5"]}], "-", 
            SuperscriptBox["x", "6"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "39"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "7"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "50"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"3", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "x", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "3"]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "-", 
               RowBox[{"3", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"46", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "3"]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"65", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"86", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "x", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "65"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"76", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "x", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "a", " ", 
          SuperscriptBox["M", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"17", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"27", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["y", "2"]}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "4"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["a", "4"], " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "x", "+", 
                 SuperscriptBox["x", "2"], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "M"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "M"}]}], ")"}], " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["M", "9"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
                RowBox[{"a", " ", 
                 SuperscriptBox["M", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "x"}], "-", 
                   SuperscriptBox["x", "2"], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["x", "4"]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "5"]}], "+", 
                   SuperscriptBox["x", "6"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "7"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"10", " ", "x"}], "-", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "5"]}], "+", 
                   SuperscriptBox["x", "6"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "39"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"47", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"86", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", "x", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"47", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"76", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "8"], " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "-", "M"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "M"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["M", "5"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "x"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"a", " ", 
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "x", "+", 
                    SuperscriptBox["x", "2"], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"10", " ", "x"}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["x", "3"]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x", "5"]}], "-", 
            SuperscriptBox["x", "6"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "39"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "7"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "50"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"10", "-", 
               RowBox[{"3", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "x", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "3"]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "-", 
               RowBox[{"3", " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"46", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "x", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "3"]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"65", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"86", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "x", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "65"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"76", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "x", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y", "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27"}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "a", " ", 
          SuperscriptBox["M", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"17", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"27", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["y", "2"]}], "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "x"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "4"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["a", "4"], " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "x", "+", 
                 SuperscriptBox["x", "2"], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", "j", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["M", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["M", "9"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"10", " ", "x"}], "+", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["x", "3"]}], "-", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["x", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "5"]}], "-", 
                   SuperscriptBox["x", "6"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "39"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "7"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"28", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "x"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "-", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "68"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"47", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"86", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"47", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"76", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "8"], " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "x"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                 SuperscriptBox["M", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "x"}], ")"}], " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "-", "M"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "a"}], "+", "M"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["M", "5"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "x"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"a", " ", 
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "x", "+", 
                    SuperscriptBox["x", "2"], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"a35c2de2-ff9d-4bbc-8d7a-cb142ba9502e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"EINSTEIN", " ", "EQUATIONS", " ", "VERIFIED"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.929964416449887*^9, 3.9299644290599604`*^9}, {
  3.948365820821601*^9, 
  3.948365863589303*^9}},ExpressionUUID->"f168192b-cf6f-4437-96a7-\
a905386cff41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SimpEUd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "n"}], "]"}], "]"}], "/.", 
         RowBox[{"k", "->", 
          FractionBox[
           RowBox[{"M", "*", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["M", "2"]}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["M", "2"]}], ")"}]]}]}], "/.", 
        RowBox[{"b", "->", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["M", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["M", "2"]}], ")"}]]}]}], "/.", 
       RowBox[{"c", "->", 
        RowBox[{"2", "*", "M", "*", 
         FractionBox["a", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["M", "2"]}], ")"}]]}]}]}], "/.", 
      RowBox[{"\[Alpha]", "->", 
       RowBox[{"2", "*", "M", "*", 
        FractionBox["a", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["M", "2"]}], ")"}]]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "\[Rule]", "3"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}], ",", 
       RowBox[{"j", "\[Rule]", "4"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SimpEUd", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "n"}], "]"}], "]"}], "/.", 
         RowBox[{"k", "->", 
          FractionBox[
           RowBox[{"M", "*", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["M", "2"]}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["M", "2"]}], ")"}]]}]}], "/.", 
        RowBox[{"b", "->", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["M", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["M", "2"]}], ")"}]]}]}], "/.", 
       RowBox[{"c", "->", 
        RowBox[{"2", "*", "M", "*", 
         FractionBox["a", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["M", "2"]}], ")"}]]}]}]}], "/.", 
      RowBox[{"\[Alpha]", "->", 
       RowBox[{"2", "*", "M", "*", 
        FractionBox["a", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "-", 
           SuperscriptBox["M", "2"]}], ")"}]]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "7"}], ",", 
       RowBox[{"j", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9298069915366526`*^9, 3.9298069919116974`*^9}, {
  3.9298071057022085`*^9, 3.9298071085544972`*^9}, {3.930853232303461*^9, 
  3.93085323245645*^9}, {3.9308549153200393`*^9, 3.930854915382533*^9}, {
  3.930914983960035*^9, 3.9309149845545616`*^9}, {3.930915019946582*^9, 
  3.930915078729413*^9}, {3.931016618528023*^9, 3.931016623900694*^9}, {
  3.937660491569892*^9, 3.9376604987138233`*^9}, {3.939329917196623*^9, 
  3.939329922083509*^9}, {3.9397269709194927`*^9, 3.9397270107919607`*^9}, {
  3.9483657141740627`*^9, 3.948365736693757*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"498464f6-4391-444f-873d-7aeb873a73ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9309154172445793`*^9, 3.9309165104906454`*^9, 3.9309168273951855`*^9, 
   3.9310167366601973`*^9, 3.931016905765239*^9, 3.9360912981568317`*^9, 
   3.936521544812277*^9, 3.93659662261703*^9, 3.93659665517661*^9, 
   3.9376604835860853`*^9, 3.937660518993034*^9, 3.939305839705641*^9, 
   3.9393059373931913`*^9, 3.939330468135446*^9, 3.939419112156424*^9, 
   3.939727022439056*^9, 3.940201627619803*^9, 3.9407733478131866`*^9, 
   3.947838390694392*^9, 3.94836522732122*^9, 3.9483656662004423`*^9, {
   3.948365726961351*^9, 3.948365739522028*^9}, 3.948365799637165*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"115b57b4-5a60-4a24-b9ca-3ecc52f26e83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9309154172445793`*^9, 3.9309165104906454`*^9, 3.9309168273951855`*^9, 
   3.9310167366601973`*^9, 3.931016905765239*^9, 3.9360912981568317`*^9, 
   3.936521544812277*^9, 3.93659662261703*^9, 3.93659665517661*^9, 
   3.9376604835860853`*^9, 3.937660518993034*^9, 3.939305839705641*^9, 
   3.9393059373931913`*^9, 3.939330468135446*^9, 3.939419112156424*^9, 
   3.939727022439056*^9, 3.940201627619803*^9, 3.9407733478131866`*^9, 
   3.947838390694392*^9, 3.94836522732122*^9, 3.9483656662004423`*^9, {
   3.948365726961351*^9, 3.948365739522028*^9}, 3.948365861175015*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"83b2175f-c59e-4ef0-a5b9-f04f8ad93353"]
}, Open  ]]
},
WindowSize->{1440., 786.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"592a833e-e164-4618-a19c-69b761bf914e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1488, 50, 51, "Input",ExpressionUUID->"d14ff021-d11b-445e-b6c7-f7f8571319dd"],
Cell[2049, 72, 3618, 97, 183, "Input",ExpressionUUID->"c7b8bf98-ec00-4d90-b041-2b9014241581"],
Cell[CellGroupData[{
Cell[5692, 173, 2139, 61, 92, "Input",ExpressionUUID->"1e6e6850-6036-4743-beaa-7efea2be3f23"],
Cell[CellGroupData[{
Cell[7856, 238, 4905, 121, 118, "Print",ExpressionUUID->"60eefc08-3392-40f5-8919-08bc2c576153"],
Cell[12764, 361, 4538, 112, 48, "Print",ExpressionUUID->"38334ad1-4dc1-46b9-81e0-1a7ef12bd511"],
Cell[17305, 475, 6722, 169, 150, "Print",ExpressionUUID->"f93de344-418e-45a5-ac9b-79e682f4305d"],
Cell[24030, 646, 1007, 18, 23, "Print",ExpressionUUID->"1fbe50fa-8df8-43b5-82d4-4f8c3ccafc0e"],
Cell[25040, 666, 1013, 18, 23, "Print",ExpressionUUID->"97c244f3-a025-4954-b64d-2c8b0891a794"],
Cell[26056, 686, 1028, 18, 23, "Print",ExpressionUUID->"ddfc9be7-131a-4d84-bf46-836cb333360e"],
Cell[27087, 706, 1023, 18, 23, "Print",ExpressionUUID->"6e00eea5-12c8-4eb2-a067-9fe498c08158"],
Cell[28113, 726, 1010, 18, 23, "Print",ExpressionUUID->"9d1bcff0-9f42-4678-8c73-f65a43f0a89e"],
Cell[29126, 746, 919, 18, 28, "Print",ExpressionUUID->"781a2116-28f2-4fa0-8f35-3bf960f26db8"],
Cell[30048, 766, 1016, 18, 23, "Print",ExpressionUUID->"c4bff328-8db9-4301-9908-d3ed84a81d20"],
Cell[31067, 786, 825, 13, 23, "Print",ExpressionUUID->"b3d4f669-920d-4b20-a52a-141607c09c18"]
}, Open  ]],
Cell[31907, 802, 720, 11, 33, "Output",ExpressionUUID->"ace3a853-c4ed-4c44-bec1-39fa131ce726"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32664, 818, 242, 4, 29, "Input",ExpressionUUID->"b4c4a26e-f77c-454e-8bee-348f820fb4db"],
Cell[32909, 824, 54856, 1565, 605, "Output",ExpressionUUID->"f8fa7cc2-de50-49e8-9c05-920b1fa6737d"]
}, Open  ]],
Cell[87780, 2392, 4806, 142, 97, "Input",ExpressionUUID->"38f6d39c-8d37-4de7-862c-bb084e25ec9d"],
Cell[92589, 2536, 30444, 777, 527, "Input",ExpressionUUID->"0a22bf7b-21b5-46ff-b5d4-8f23cca0e1f2"],
Cell[123036, 3315, 87754, 2202, 970, "Input",ExpressionUUID->"a35c2de2-ff9d-4bbc-8d7a-cb142ba9502e"],
Cell[210793, 5519, 296, 7, 29, "Input",ExpressionUUID->"f168192b-cf6f-4437-96a7-a905386cff41"],
Cell[CellGroupData[{
Cell[211114, 5530, 4279, 121, 134, "Input",ExpressionUUID->"498464f6-4391-444f-873d-7aeb873a73ae"],
Cell[215396, 5653, 1044, 20, 33, "Output",ExpressionUUID->"115b57b4-5a60-4a24-b9ca-3ecc52f26e83"],
Cell[216443, 5675, 1044, 20, 33, "Output",ExpressionUUID->"83b2175f-c59e-4ef0-a5b9-f04f8ad93353"]
}, Open  ]]
}
]
*)


